Bridging a gap in Kalman filtering output estimation with correlated noises or with direct feed-through from process noise into measurements

Traditional statements of the celebrated Kalman filter algorithm focus on the estimation of state, but not the output. For any outputs, measured or auxiliary, it is usually assumed that the posterior state estimates and known inputs are enough to generate the minimum variance output estimate, given by yn|n = Cxn|n + Dun. Same equation is implemented in most popular control design toolboxes. It will be shown that when measurement and process noises are correlated, or when the process noise directly feeds into measurements, this equation is no longer optimal, and a correcting term is needed in above output estimation. This natural extension can allow designer to simplify noise modeling, reduce estimator order, improve robustness to unknown noise models as well as estimate unknown input, when expressed as an auxiliary output. This is directly applicable in motion control applications which exhibits such feed-through, such as estimating disturbance thrust affecting the accelerometer measurements. Based on a proof of suboptimality [1], this correction has been accepted and implemented in Matlab 2016 [2].

==> anc/testKFcorrection.m <==
% Above line to added to be able to add this file as supplemental material on arxiv.org. See https://arxiv.org/help/submit_tex
function testKFcorrection
close all;
rng(1); %predictable start of random number generation

addDriftBool = 1; %1 or 0: to add unmodelled drift in the simulation
sysC = ss(-0.1, [2], [1; 0], [1; 1]);
iu = []; iw = [1]; im = 1; iyaux = 2; %indices for known inputs, stochastics inputs and measured outputs and aux outputs

dt = 0.1; %sec, timestep
sysD = c2d( sysC, dt );
Tend = 30;
tvec = [0:dt:Tend]'; %Create time vector
nt = length(tvec); nx = size(sysD.A,1); ny = size(sysD.C,1); nym = length(im);
nu = length(iu); nw = length(iw); nv = length(im);
Q = 1; R = 0.1; N = 0.3; %0.2;
% Populate correlation matrix, and generate correlated noises from its
% matrix square root
wvcorr = [Q N; N' R]; wv = randn(length(tvec),(nw+nv))*sqrtm(wvcorr); w = wv(:,1:nw); v = wv(:,nw+1:end);

% Create noise inputs (may have unmodelled dynamics apart from white noise, e.g. DC bias)
drift = 2*cumsum( randn(nt,1))*sqrt(dt);
dcbiasNoise = addDriftBool* (drift - mean(drift));
w = dcbiasNoise + w;

% Run Simulation and create true
x = 0; Xmat = zeros(nt,nx); Ymat = zeros(nt,ny+nx); YMeasmat = zeros(nt,nym);
for iT = 1:length(tvec)
    y = sysD.C*x + sysD.D(iw)*w(iT);
    ym = y(im) + v(iT);
    Xmat(iT,:) = x(:)';
    Ymat(iT,:) = [y(:)' x(:)'];
    YMeasmat(iT,:) = ym(:)';
    x = sysD.A*x + sysD.B*w(iT);
end


% Pass this through Matlab Kalman update
sysEstMatlab = kalman( sysD, Q, R, N, im, iu, 'current');
% Change order of Matlab kalman.m outputs from
% [z; x] to [y; x] which is [ymeas; yaux; x]
% to match with other functions used for comparison
sysEstMatlab = ss(sysEstMatlab.A, sysEstMatlab.B, ...
    [sysEstMatlab.C([1:nym],:); sysD.C(iyaux,:); sysEstMatlab.C([nym+1:end],:)], ...
    [sysEstMatlab.D([1:nym],:); [sysD.D(iyaux,iu) zeros(length(iyaux),length(im))]; ...
    sysEstMatlab.D([nym+1:end],:)], sysD.Ts );

yxEstMatlab = lsim( sysEstMatlab, YMeasmat, tvec);

% Pass this through New proposed Steady-state Kalman update
[kfA, kfB, kfC, kfD] = BuildSSKalmanTF('discrete', sysD.A,sysD.B,sysD.C,sysD.D,im, iw, Q,R,N);
sysEstNew = ss(kfA, kfB, kfC, kfD, dt);
yxEstNew = lsim( sysEstNew, YMeasmat, tvec);

% Pass this through New proposed time-varying Kalman update
yxEstNewTimeVar = zeros(length(tvec), [ny+nx]);
x = 0; P = 1;
for iT = 1:length(tvec)
    ym = YMeasmat(iT,:)';
    [y,x,xnext,Pnext] = KFupdate( x, P, ym, [], sysD.A,sysD.B,sysD.C,sysD.D, im, iw, iu, Q, R, N);
    yxEstNewTimeVar(iT,:) = [y(:)' x(:)'];
    x = xnext; P = Pnext;
end


ax = [];
for iy = 1:(ny+nx)
    figure;
    subplot(2,1,1);
    plot( tvec, Ymat(:,iy), 'b', tvec, yxEstNew(:,iy), 'm',tvec, yxEstNewTimeVar(:,iy), 'k-.'); hold all;
    plot( tvec, yxEstMatlab(:,iy),'r--', 'linewidth', 2 );
    grid on; legend('true', 'est new ss', 'est new', 'est prev ss');
    if iy > ny
        typestr = 'state';
        varname = ['x(' num2str(iy-ny) ')'];
    elseif isempty(find(im == iy, 1))
        typestr = 'auxiliary';
        varname = ['y(' num2str(iy) ')'];
    else
        typestr = 'measured';
        varname = ['y(' num2str(iy) ')'];
    end
    
%     title(['Comparison of ' varname ' (' typestr ') and its estimates']);
%     xlabel('time (sec)'); 
    ylabel([ varname ' (' typestr ') estimation'] );
    ax(end+1) = gca;
    
    subplot(2,1,2);
    plot( tvec, Ymat(:,iy)-yxEstMatlab(:,iy), 'r--');
    hold on;
    plot(tvec, Ymat(:,iy)-yxEstNew(:,iy), 'm', tvec, Ymat(:,iy)-yxEstNewTimeVar(:,iy), 'k-.', 'linewidth',2 );
    grid on; legend('prev ss', 'new ss', 'new');
%     title(['Error in y(' num2str(iy) ') estimates']);
    xlabel('time (sec)'); ylabel(['Error in ' varname ' (' typestr ') estimate'] );
    ax(end+1) = gca;
    set(gcf,'color','w');
end
linkaxes(ax, 'x');

end

%--------------------------------------------------------------------------
function [kfA, kfB, kfC, kfD] = BuildSSKalmanTF( tftype, A,B,C,D,measOutInd, unknownInInd, Q,R,N )
% [kfA, kfB, kfC, kfD] = BuildSSKalmanTF( tftype, A,B,C,D,measOutInd, unknownInInd, Q,R, [N = 0] )
% tftype: String for indicating discrete ('d' or 'discrete') or continuous ('c' or 'cont') time system.
% Function to compute steady state Kalman filter transfer function from
% state-space TF matrices for underlying system, A,B,C,D
% measOutInd : index of measured outputs with meas noise.
% unknownInInd : index of unknown/stochastic inputs with process noise.
% Q : variance of process noise feeding unknown inputs
% R : variance of measurement noise feeding meausred outputs
% N : covariance between process and measurement noise (assumed zero when empty)
%
% A. Deshpande 23 August 2015 (rewrote for clarity and generality)
%--------------------------------------------------------------------------

% References:
% 1. Shimkin's lecture notes: http://webee.technion.ac.il/people/shimkin/Estimation09/ch5_cont.pdf
% 2. "doc kalman" in 2011b. Found a bug when H is non-zero for current output estimation. Corrected here.
% 3. Writeup on correction: KFcorrection.pdf by A. Deshpande

ny = size(C,1); nu = size(B,2); nx = size(A,1);
% error checking
if isempty(D) || isequal(D , 0)
    D = zeros( ny, nu );
end
if not(exist('N','var')) || isempty(N) || isequal(N, 0) %assume zero N if not provided
    N = zeros(size(Q,1), size(R,1));
end

if size(A,2) ~= nx
    error('A must be square');
end
if not(isequal(size(D), [ny nu]))
    error(['D matrix must have size ' num2str(ny) ' by ' num2str(nu)]);
end
switch lower(tftype)
    case {'d', 'discrete'}
        isDiscrete = true;
    case {'c', 'cont'}
        isDiscrete = false;
    otherwise
        error(['Incorrect tftype: ' tftype '. Only allowed are: ''c''(cont) or ''d''(discrete)']);
end

%If numeric indices, convert to logical array of same size as ny or nu
if isnumeric( measOutInd )
    tmp = false( 1, ny ); tmp(measOutInd) = true; measOutInd = tmp;
end
if isnumeric( measOutInd )
    tmp = false( 1, nu ); tmp(unknownInInd) = true; unknownInInd = tmp;
end
knownInInd = not(unknownInInd);

% Extract submatrices to pose in same format as doc kalman.
% xdot = A*x + B*u + G*w and y = C*x + H*w and ym = Cm*x + Hm*w + v
G = B(:,unknownInInd); H = D(:,unknownInInd); Hm = D(measOutInd,unknownInInd);
B = B(:,knownInInd); D = D(:,knownInInd); Cm = C(measOutInd, :); Dm = D(measOutInd, :);

Qtot = (G*Q*G'); %covar(G*w , G*w)
Rtot = (Hm*Q*Hm') + R + (Hm*N + N'*Hm'); %covar(Hm*w+v , Hm*w+v)
Stot = G*(Q*Hm' + N); %covar(G*w , Hm*w+v)

if isDiscrete
    [P] = dare(A',Cm',Qtot,Rtot,Stot); %Riccati solution, steady state variance
    Kg = (A*P*Cm' + Stot)/(Cm*P*Cm' +Rtot);  %Kalman gain
else
    [P] = care(A',Cm',Qtot,Rtot,Stot); %Riccati solution, steady state variance
    Kg = (P*Cm' + Stot)/Rtot;  %Kalman gain
end

% Append state estimates as outputs
C = [C; eye(nx)]; D = [D; zeros(nx,size(D,2))]; H = [H; zeros(nx,size(H,2))];

kfA = A - Kg*Cm; %multiplier for xk
kfB = [Kg, B-Kg*Dm]; %multiplier for [zk; uk]

%y_n|n = C*x_n|n + D*u_n +H*Kg2*(z_n - (Cm*x_n|n + Dm*u_n))
Kg2 = (Q*Hm'+N)/(Cm*P*Cm' + Rtot);
kfC = C -H*Kg2*Cm; %multiplier for xk
kfD = [H*Kg2, D]; %multiplier for [zk; uk]

end

%==========================================================================
%%% Kalman filter update equation ('current' estimator, sequence: meas update & predict)
function [ynow,xnow,xnext,Pnext] = KFupdate( xn, Pn, zn, un, Aest, Best, Cest, Dest, ...
    measOutInd, unknownInInd, knownInInd, Q, R, N )
% HISTORY
% * Starting version: Part of former BladeEstimator.m

% KF update equations for system with
%
% state update and output equations:
% x_n+1 = A*x + B*u + G*w, y = C*x + D*u + H*w
% measured output equation (with sub-matrices from C,D,H)
% ym = Cm*x + Dm*u + Hm*w + v
% where x is state, u is known input, w is process noise or unknown input, v is meas noise
%
% Inputs: xn is state, Pn is it variance, zn are measurement vector, un are known inputs
%   Aest, Best, Cest, Dest are ss matrices for linear system.
%   measOutInd and unknownInInd are logical vectors for measured o/ps and
%   unknown inputs, and are used to extract submatrices to make up B, G, D,
%   H mentioned above.
%   Q, R are variance of w and v respectively, N is their cross-covariance
%
% Changelog:
% 14 Aug 2015 A. Deshpande : first committ

Cm = Cest(measOutInd,:); G = Best(:,unknownInInd); B = Best(:,knownInInd);
H = Dest(:,unknownInInd); D = Dest(:,knownInInd); A = Aest; C = Cest;
if isempty(un) %if no known input, create dummy zero known input
    noKnownIn = true;
else
    noKnownIn = false;
end
Hm = Dest(measOutInd,unknownInInd);

% Assuming prediction step happend at last time, and we know expectation (xn) and variance (Pn) of x_n|n-1
% With Y = C*x + D*u + H*w and Ym = Cm*x + Dm*u + Hm*w + v
% and xnext = A*x + B*u + G*w

% Denoting normal distribution as Norm(mean, variance)
% If x1 (=Normal(m1,V11))and x2 (=Normal(m2,V22)) are two gaussian random variables
% cross-covariace V12. Then conditional distribution
% Prob[x1| x2=z2] = Normal( m1+(V12/V22)*(z2-m2), V11 - V12/V22*V12' )
% based on https://en.wikipedia.org/wiki/Multivariate_normal_distribution#Conditional_distributions
% These equations for conditional mean and variance are used below

% Measurement update for outputs: y_n|n and prediction: x_n+1|n
if noKnownIn
    yPrior = C*xn;
else
    yPrior = C*xn + D*un;
end

if noKnownIn
    xnextprior = A*xn;
else
    xnextprior = A*xn + B*un;
end

% xnextPrior is x_n+1|n-1, xnext is x_n+1|n
% xn is x_n|n-1 and xnow is x_n|n and ynow = y_n|n
% xnext = xnextprior + VarXnextYmZOH *invVarYmYm *(zn - yPrior(measOutInd) ); %Kalman gain is VarXYm /VarYmYm

% start with xn = x_n|n-1, Pn = P_n|n-1 and compute x_n+1|n and
% P_n+1|n
% Meas Updates
nym = size(Cm,1);

VarWYm = Q*Hm'+N;   %cross-corr of w with Ym
VarXnowYm = Pn*Cm'; %cross-corr of Xnow with Ym
invVarYmYm = eye(nym)/(Cm*Pn*Cm' + R + Hm*Q*Hm' + Hm*N + N'*Hm'); %auto-corr of Ym with Ym
xInnov = VarXnowYm *invVarYmYm *(zn - yPrior(measOutInd) );
xnow = xn + xInnov; %Kalman gain is VarXnowYm /VarYmYm
% Pnow = Pn - (VarXnowYm*invVarYmYm*VarXnowYm'); %Pn|n
% Pwnow = Q - VarWYm*invVarYmYm*VarWYm';
wnow = VarWYm *invVarYmYm *(zn - yPrior(measOutInd) );
ynow = yPrior + H*wnow + C*(xnow-xn); %C*xnow +D*u +H*w = (C*xn+D*u)+H*w+C*(xnow-xn)

% State update
% Pnext = A*Pnow*A' + G*Pwnow*G'; %G*Q*G'; %Pn+1|n
VarXnextYm = (A*Pn*Cm'+G*Q*Hm'+G*N); %cross-corr of X with Ym
Pnext = (A*Pn*A')+(G*Q*G') - (VarXnextYm*invVarYmYm*VarXnextYm');
xnext = xnextprior + G*wnow + A*(xnow-xn); %A*xnow + B*u + G*w = (A*xn+B*u)+G*w+A*(xnow-xn)
Pnext = (Pnext + Pnext')/2; %enforce symmetry. Can't enforce +ve definite without square root formulation
PnextRoot = real(sqrtm(Pnext));
Pnext = (PnextRoot*PnextRoot');

end


